Revisiting DRUP-based Interpolants with CaDiCaL 2.0

We present our implementation of DRUP-based interpolants in CaDiCaL 2.0, and evaluate performance in the bit-level model checker Avy using the Hardware Model Checking Competition benchmarks. CaDiCaL is a state-of-the-art, open-source SAT solver known for its efficiency and flexibility. In its latest release, version 2.0, CaDiCaL introduces a new proof tracer API. This paper presents a tool that leverages this API to implement the DRUP-based algorithm for generating interpolants. By integrating this algorithm into CaDiCaL, we enable its use in model-checking workflows that require interpolants. Our experimental evaluation shows that integrating CaDiCaL with DRUP-based interpolants in Avy results in better performance (both runtime and number of solved instances) when compared to Avy with Glucose as the main SAT solver. Our implementation is publicly available and can be used by the formal methods community to further develop interpolation-based algorithms using the state-of-the-art SAT solver CaDiCaL. Since our implementation uses the Tracer API, it should be maintainable and applicable to future releases of CaDiCaL.

==> C++/Drup2Itp-Class-Declaration.cpp <==
class Drup2Itp : public CaDiCaL::StatTracer {
  ...
  vector<Clause *> proof;    // clausal proof
  vector<Clause *> reasons;  // reasons for literals on trail
  vector<int> trail;         // currently assigned literals
  Clause **clauses;          // hash table of clauses
  ...
  bool UP (bool core = false, unsigned color = 0);
  void RUP (Clause *, unsigned &);
  void set_current_partition (unsigned);
  bool trim (ItpClauseIterator *, bool incremental = true);
  bool replay (ResolutionProofIterator &, bool incremental = true);
};


==> C++/Drup2Itp.cpp <==
// Craig interpolant computation for a pair of CNF formulae
// <A,B> using Drup2Itp.
Interpolant compute_interpolant(const CNF& A, const CNF& B) {

    // Create a CaDiCaL solver and Drup2Itp tracer.
    CaDiCaL::Solver solver;
    DRUP2ITP::Drup2Itp tracer;

    // Connect the proof tracer.
    solver.connect_proof_tracer(&tracer);

    // Add clauses from A and B.
    for (const auto& c : A)
        solver.clause(c);
    for (const auto& c : B)
        solver.clause(c);

    // Solve for UNSAT.
    solver.solve();

    // Trim the proof.
    tracer.trim(0);

    // Replay the trimmed proof and compute I on-the-fly.
    InterpolantComputer interpolator;
    tracer.replay(interpolator)

    // Return I
    return interpolator.get_interpolant();
}

==> C++/Minimizer.cpp <==
// Craig interpolant computation for a pair of CNF formulae
// <A,B> using Drup2Itp Minimization method
Interpolant compute_interpolant(const CNF& A, const CNF& B) {

    // Create a CaDiCaL solver and Drup2Itp tracer.
    CaDiCaL::Solver solver;
    DRUP2ITP::Drup2Itp tracer;
    DRUP2ITP::Minimizer minimizer;

    // Connect the proof tracer.
    solver.connect_proof_tracer(&tracer);
    minimizer.solver.connect_proof_tracer(&minimizer.tracer);

    // Add clauses from A and B.
    for (const auto& c : A)
        solver.clause(c);
    for (const auto& c : B)
        solver.clause(c);

    // Derive UNSAT in the main SAT solver.
    solver.solve();

    // Trim the proof.
    tracer.trim(0);

    // Derive UNSAT in the minimizer.
    minimizer.solver.solve();

    // Minimize the trimmed proof.
    minimizer.tracer.trim(0);

    // Replay the minimized proof and compute I on-the-fly.
    InterpolantComputer interpolator;
    minimizer.tracer.replay(interpolator)

    // Return I
    return interpolator.get_interpolant();
}

==> C++/drup2itp.hpp <==
class Drup2Itp : public CaDiCaL::StatTracer {
  Internal *internal;
  External *external;
  Clause *top_conflict;                // top conflict clause in last solve
  vector<Clause *> assumption_clauses; // assumptions lemmas in last solve
  Clause *conflict;          // conflict clause in last propagation
  ConclusionType conclusion; // unsat conclusion type
  vector<Clause *> proof;    // clausal proof
  vector<Clause *> reasons;  // reasons for literals on trail
  vector<int> assumptions;
  vector<int> constraint;
  vector<Watches> wtab; // table of watches for all literals
  WatchSort sorter;
  vector<int> trail;          // currently assigned literals
  vector<unsigned> lit2trail; // map from literal to trail index
  vector<char> seen;
  vector<signed char> marks;
  vector<Range> vars_range;    // Range of variables
  vector<Range> trail_range;   // Range of variables on trail (units)
  unsigned current_part;       // current partition
  unsigned maximal_part;       // maximal partition
  vector<int> imported_clause; // last imported clause
  bool imported_tautological;  // last imported clause is tautological
  int max_var;
  int64_t size_vars;
  signed char *vals;            // assignment [-max_var,max_var]
  bool inconsistent;            // empty clause found
  bool empty_original_clause;   // empty original clause found
  uint64_t num_clauses;         // number of clauses
  uint64_t num_watched;         // number of watched clauses in wtab
  uint64_t num_watched_garbage; // number of garbage watched clauses in wtab
  uint64_t size_clauses;        // size of clause hash table
  Clause **clauses;             // hash table of clauses
  unsigned next_to_propagate;   // next to propagate on trail
  int last_assumed_trail;       // trail index of last assumed literal
  int top_root_trail;           // top trail index of root level units
  static const unsigned num_nonces = 4;
  uint64_t nonces[num_nonces]; // random numbers for hashing
  bool detach_eagerly;
  bool reorder_proof;
  unsigned vlit (int);
  Watches &watches (int);
  bool watching () const;
  void watch_literal (int, int, Clause *);
  void watch_clause (Clause *);
  void unwatch_clause (Clause *);
  void enlarge_marks (unsigned); // Dynamicly managed
  signed char marked (int lit) const;
  void mark (int);
  void unmark (int);
  void import_clause (const vector<int> &);
  uint64_t compute_hash (uint64_t);
  static uint64_t reduce_hash (uint64_t, uint64_t);
  void enlarge_clauses ();
  Clause *insert (const vector<int> &, uint64_t);
  Clause **find (const uint64_t);
  Clause *new_clause (const vector<int> &, uint64_t, uint64_t);
  void delete_clause (Clause *);
  void deallocate_clause (Clause *);
  signed char val (int) const;
  void assign (int, Clause *);
  void assume (int);
  bool propagate (bool core = false, unsigned part = 0);
  bool ordered_propagate (bool core = false);
  void backtrack (unsigned);
  void sort_watch (Clause *);
  void init_watches ();
  void clear_watches ();
  void reset_watches ();
  void flush_watches (int, Watches &);
  void flush_watches ();
  void detach_clause (Clause *c);
  void attach_clause (Clause *c);
  bool satisfied (Clause *);
  void init_trail_and_reasons ();
  void init_vals ();
  int init_data_structures ();
  void RUP (Clause *, unsigned &);
  bool is_on_trail (Clause *);
  void undo_trail_literal (int);
  void undo_trail_core (Clause *, unsigned &);
  void shrink_trail (unsigned);
  void analyze_core_literal (int);
  void analyze_core ();
  void mark_core_trail_antecedents ();
  void append (uint64_t id, const vector<int> &, bool);
  void traverse_core (ItpClauseIterator &);
  void mark_top_conflict ();
  bool trim ();
  void restore_trail (bool original = false, bool core = false);
  void label_root_level (ResolutionProofIterator &, int &);
  void label_final (ResolutionProofIterator &, Clause *);
  bool skip_lemma (Clause *);
  bool clauses_are_identical (Clause *, const vector<int> &);
  bool colorize (ResolutionProofIterator &, Clause *, unsigned,
                vector<int> &, Range &);
  Clause *recursively_colorize (ResolutionProofIterator &, Clause *);

  struct {
    int64_t added;        // number of added clauses
    int64_t original;     // number of added original clauses
    int64_t derived;      // number of added derived clauses
    int64_t deleted;      // number of deleted clauses
    int64_t assumptions;  // number of assumed literals
    int64_t propagations; // number of propagated literals
    int64_t insertions;   // number of clauses added to hash table
    int64_t collisions;   // number of hash collisions in 'find'
    int64_t searches;     // number of searched clauses in 'find'
    int64_t trims;        // number of trims
    int64_t core;         // number of original core clauses in last trim
    int64_t units;
  } stats;

public:
  Drup2Itp ();
  ~Drup2Itp ();
  void connect_internal (Internal *i) override;
  void add_original_clause (uint64_t, bool, const vector<int> &,
                            bool) override;
  void add_derived_clause (uint64_t, bool, const vector<int> &,
                          const vector<uint64_t> &) override;
  void delete_clause (uint64_t, bool, const vector<int> &) override;
  // void weaken_minus (uint64_t, const vector<int> &) override;
  // void strengthen (uint64_t) override;
  // void report_status (int, uint64_t) override;
  void solve_query () { assumption_clauses.clear (); };
  void add_assumption (int) override;
  void add_constraint (const vector<int> &) override;
  void reset_assumptions () override;
  void add_assumption_clause (uint64_t, const vector<int> &,
                              const vector<uint64_t> &) override;
  void conclude_unsat (ConclusionType, const vector<uint64_t> &) override;
  // void conclude_sat (const vector<int> &) override;
  void print_stats () override;
  bool trim (ItpClauseIterator *, bool undo = true);
  void set_current_partition (unsigned);
  unsigned get_current_partition () const;
  unsigned get_maximal_partition () const;
  bool replay (ResolutionProofIterator &, bool incremental = true);
  bool set_reorder_proof (bool);
  bool consistent () const;
  void dump (const char *);
  MiniTracer mini_tracer () const;
  void connect_to (Solver &);
};


==> C++/trimReplay.cpp <==
bool trim (ClauseIterator *, bool incremental = true);
bool replay (ResolutionProofIterator &, bool incremental = true);
